Series Elastic Force Control for Soft Robotic Fluid Actuators

Fluid-based soft actuators are an attractive option for lightweight and human-safe robots. These actuators, combined with fluid pressure force feedback, are in principle a form of series-elastic actuation (SEA), in which nearly all driving-point (e.g. motor/gearbox) friction can be eliminated. Fiber-elastomer soft actuators offer unique low-friction and low-hysteresis mechanical properties which are particularly suited to force-control based on internal pressure force feedback, rather than traditional external force feedback using force/tactile sensing, since discontinuous (Coulomb) endpoint friction is unobservable to internal fluid pressure. However, compensation of endpoint smooth hysteresis through a model-based feedforward term is possible. We report on internal-pressure force feedback through a disturbance observer (DOB) and model-based feedforward compensation of endpoint friction and nonlinear hysteresis for a 2-DOF lightweight robotic gripper driven by rolling-diaphragm linear actuators coupled to direct-drive brushless motors, achieving an active low-frequency endpoint impedance range ("Z-width") of 50dB.

==> anc/Summary.txt <==
Title: Series elastic force control for soft robots
 fluid actuators

Description: This video has 4 clips in sequence.  The first shows the 2-DOF gripper operating under force-feedback control, in which the motor renders a spring-damper (PD) impedance and the force-feedback disturbance observer (DOB) compensates for damping and friction in the motor and driving-end of the transmission.  In the second clip, the passive backdrivability of the system is demonstrated, indicating that there is low, but non-negligible friction in the system.  A seagull feather and 0.5mm pencil lead (pushing sideways) are used to attempt backdriving the gripper fingers, to no avail.  In the third clip, these tests are repeated with the DOB controller, including nonlinear hysteresis feedforward compensation. In the last clip, stiffness test with largest stiffness in this system is demonstrated by try to crush a can. This video shows the dynamic impedance range of this gripper with max maximum impedance, miminum impedance, and passive impedance.
